Enhancing The Reliability of Out-of-distribution Image Detection in Neural Networks

We consider the problem of detecting out-of-distribution images in neural networks. We propose ODIN, a simple and effective method that does not require any change to a pre-trained neural network. Our method is based on the observation that using temperature scaling and adding small perturbations to the input can separate the softmax score distributions between in- and out-of-distribution images, allowing for more effective detection. We show in a series of experiments that ODIN is compatible with diverse network architectures and datasets. It consistently outperforms the baseline approach by a large margin, establishing a new state-of-the-art performance on this task. For example, ODIN reduces the false positive rate from the baseline 34.7% to 4.3% on the DenseNet (applied to CIFAR-10) when the true positive rate is 95%.

==> appendix_figures/accuracy.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Sep 19 20:55:56 2015

@author: liangshiyu
"""

from __future__ import print_function
import argparse
import os
import torch
from torch.autograd import Variable
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import torch.optim as optim
import torchvision
import torchvision.transforms as transforms
import matplotlib.pyplot as plt
from numpy import linalg as LA
import numpy as np
from scipy.special import factorial
import time
#import lmdb
from scipy import misc
from matplotlib import rc
from matplotlib import gridspec
 
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text', usetex=True)

lm = ['a', 'b']
lm2 = ['c', 'd']
N = 80
fontsize = 20
T = [1, 2, 5, 10, 20, 50, 100, 200, 500, 1000]
x= range(N)
color = ['r','yellowgreen', 'blueviolet']

fig = plt.figure(figsize=(10, 4))
gs = gridspec.GridSpec(1, 2)
#fig, arr = plt.subplots(2, sharex =True, figsize=(20,10))
f1 = np.loadtxt('./Results/test1.txt', delimiter = ',')
f2 = np.loadtxt('./Results/test2.txt', delimiter = ',')
f3 = np.loadtxt('./Results/test3.txt', delimiter = ',')
nn = ["DenseNet-BC", "Wide-ResNet-28-10", "Wide-ResNet-40-4"]
markersize = 8
#========================================================================================

fontsize = 20
x = []
ax1 = fig.add_subplot(gs[0, 0])
x.append( f1[:, 0])
x.append( f2[:, 0])
x.append( f3[:, 0])
z = range(20)

for i in range(3):
    ax1.plot(z, x[i], color[i], label =nn[i], linewidth = 2, ls = '-', marker = '^', markersize = markersize)

ax1.set_xlim(0, 20)
ax1.set_xlabel('True Positive Rate (\\%)', fontsize = fontsize)
ax1.set_xticklabels(range(80, 102, 5))
ax1.set_xticks(range(0, 22, 5))
ax1.set_title('\\bf (a) Easy-to-detect Images', fontsize = fontsize)
#ax1.set_ylabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)
ax1.set_ylabel('Test Accuracy', fontsize = fontsize)
ax1.set_yticklabels(np.arange(0.96, 0.99, 0.01))
ax1.set_yticks(np.arange(0.96, 0.99, 0.01))
ax1.tick_params('both', labelsize = fontsize)
ax1.grid(ls = '--')
        #ax1.set_title('DenseNet (C-10, $\\varepsilon=0$)', fontsize = fontsize)
        #ax1.set_ylabel('FPR at TPR 95\%', fontsize = fontsize)
        #if j!= 2: ax.tick_params('x', labelsize = fontsize, labelbottom = 'off')
        #ax.tick_params('x', labelsize = fontsize)
        #if i!= 0: ax.tick_params('y', labelsize = fontsize, labelleft = 'off')
        #ax.tick_params('y', labelsize = fontsize)
        #ax.set_xscale('log')
        
        #if j == 2 and i == 1: lgd = ax.legend(bbox_to_anchor=(1, 1), fontsize=fontsize)
        #if i == 0: ax.set_ylabel(ylabel[j], fontsize = fontsize)
        
        #ax.set_xlabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)
        #ax.set_xticklabels([0, 0.001, 0.002, 0.003, 0.004])
        #ax.set_xticks(range(0, 25, 5))

x = []
ax2 = fig.add_subplot(gs[0, 1])
x1 = f1[:, 1]
x.append( x1)
x1 = f2[:, 1]
x.append( x1)
x1 = f3[:, 1]
x.append( x1)
z = range(20)

for i in range(3):
    ax2.plot(z, x[i], color[i], label =nn[i], linewidth = 2, ls = '-', marker = '^', markersize = markersize)

ax2.set_xlim(0, 20)
ax2.set_title('\\bf (b) Hard-to-detect Images', fontsize = fontsize)
ax2.set_xlabel('True Positive Rate (\\%)', fontsize = fontsize)
ax2.set_xticklabels(range(80, 102, 5))
ax2.set_xticks(range(0, 22, 5))

#ax1.set_ylabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)
ax2.set_ylabel('Test Accuracy', fontsize = fontsize)
ax2.set_yticklabels(np.arange(0.5, 0.92, 0.1))
ax2.set_yticks(np.arange(0.5, 0.92, 0.1))
ax2.tick_params('both', labelsize = fontsize)
ax2.grid(ls = '--')       


lgd = ax2.legend(bbox_to_anchor=(1, 1), fontsize=fontsize)

gs.update(wspace=0.3, hspace=0.1)
fig = plt.gcf()
#fig.subplots_adjust(hspace=0)
#plt.tight_layout()
fig.savefig('./accuracy.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight', format='pdf')
plt.show()







==> appendix_figures/size_new.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Sep 19 20:55:56 2015

@author: liangshiyu
"""

from __future__ import print_function
import argparse
import os
import torch
from torch.autograd import Variable
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import torch.optim as optim
import torchvision
import torchvision.transforms as transforms
import matplotlib.pyplot as plt
from numpy import linalg as LA
import numpy as np
from scipy.special import factorial
import time
#import lmdb
from scipy import misc
from matplotlib import rc
from matplotlib import gridspec
 
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text', usetex=True)

lm = ['a', 'b']
lm2 = ['c', 'd']
N = 80
fontsize = 20
T = [1, 2, 5, 10, 20, 50, 100, 200, 500, 1000]
x= range(N)
color = ['blueviolet','coral', 'gold']
color2 =['coral', 'gold', '#3FD135','#3DC4DC','royalblue', 'blueviolet']

fig = plt.figure(figsize=(6, 4))
gs = gridspec.GridSpec(1,1)
#fig, arr = plt.subplots(2, sharex =True, figsize=(20,10))

nn = ["Uniform", "Tiny-ImageNet (c)", "Tiny-ImageNet (r)"]
markersize = 8
#========================================================================================
delta = [ [0.101104504994, 0.101197061961, 0.101233685121, 0.101203149523, 0.101287177904, 0.101308878747, 0.101256417091, 0.101254223472, 0.101250712792, 0.101251061957], 
          [0.101235716826, 0.101437138966, 0.10143579164, 0.101336923505, 0.101345784319, 0.101363364445, 0.101322620286, 0.101314517231, 0.101268594036, 0.101273027639],
          [0.101235716826, 0.101392263311, 0.101391438915, 0.101384793763, 0.101345784319, 0.101363364445, 0.101377711096, 0.101375498547, 0.101398886026, 0.101359229056]
         ]

epsilon = [[0.0008, 0.001 , 0.001 , 0.001 , 0.0012, 0.0014, 0.0012, 0.0012, 0.0012, 0.0012],
           [0.001, 0.002, 0.0018, 0.0014, 0.0014, 0.0016, 0.0014, 0.0014, 0.0012, 0.0012],
           [0.001, 0.0018, 0.0016, 0.0016, 0.0014, 0.0016, 0.0018, 0.0016, 0.0018, 0.0016]]

data = ["T-ImageNet (c)", "T-ImageNet (r)", "LSUN (r)", "iSUN (r)", "Gaussian", "Uniform"]
Uni = [[3.4, 3.9, 3.1, 3.2, 3.0, 4.0, 3.5, 3.9, 3.6, 3.5],
       [7.4, 7.9, 6.5, 7.1, 6.8, 7.6, 7.7, 7.9, 7.7, 7.6],
       [4.0, 3.8, 3.2, 3.6, 3.5, 4.0, 4.1, 4.2, 4.4, 4.3],
       [5.0, 5.5, 4.5, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0],
       [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
       [0.1, 0.1, 0.1, 0.3, 0.1, 0.3, 0.1, 0.1, 0.2, 0.2]]

imgc = [[5.0, 5.0, 4.9, 4.8, 4.6, 4.9, 4.8, 4.8, 5.1, 5.1],
       [7.1, 6.4, 6.0, 5.9, 6.2, 6.3, 6.4, 6.3, 7.3, 7.5],
       [4.6, 4.4, 4.6, 4.5, 4.3, 4.4, 4.4, 4.4, 4.6, 4.6],
       [6.2, 5.7, 5.5, 5.5, 5.6, 5.7, 5.7, 5.7, 6.4, 6.4],
       [2.1, 1.7, 1.7, 1.4, 1.1, 0.7, 1.1, 1.1, 1.0, 1.0],
       [2.2, 1.7, 1.8, 1.6, 1.2, 0.8, 1.1, 1.1, 1.2, 1.2]]






fontsize = 20

######################################################################################
x = []
ax2 = fig.add_subplot(gs[0, 0])

z = range(10)

for i in range(6):
    ax2.plot(z, Uni[i], color2[i], label =data[i], linewidth = 2, ls = '-', marker = '^', markersize = markersize)
#ax2.set_title('\\bf(a)', fontsize = fontsize)
ax2.set_xlim(0, 9)
ax2.set_xlabel('Number of samples', fontsize = fontsize)
ax2.set_xticklabels(range(200, 2200, 400))
ax2.set_xticks(range(0, 10, 2))

#ax1.set_ylabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)

ax2.set_ylabel('FPR at TPR 95\%', fontsize = fontsize)
ax2.set_yticklabels(range(0, 10, 2))
ax2.set_yticks(range(0, 10, 2))
ax2.tick_params('both', labelsize = fontsize)
ax2.grid(ls = '--')





lgd = ax2.legend(bbox_to_anchor=(1.1, 1.1), fontsize=fontsize)



   



gs.update(wspace=0.3, hspace=0.5)
fig = plt.gcf()
#fig.subplots_adjust(hspace=0)
#plt.tight_layout()
fig.savefig('./acc3.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight', format='pdf')
plt.show()







==> arXiv_2020_update/appendix_figures/accuracy.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Sep 19 20:55:56 2015

@author: liangshiyu
"""

from __future__ import print_function
import argparse
import os
import torch
from torch.autograd import Variable
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import torch.optim as optim
import torchvision
import torchvision.transforms as transforms
import matplotlib.pyplot as plt
from numpy import linalg as LA
import numpy as np
from scipy.special import factorial
import time
#import lmdb
from scipy import misc
from matplotlib import rc
from matplotlib import gridspec
 
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text', usetex=True)

lm = ['a', 'b']
lm2 = ['c', 'd']
N = 80
fontsize = 20
T = [1, 2, 5, 10, 20, 50, 100, 200, 500, 1000]
x= range(N)
color = ['r','yellowgreen', 'blueviolet']

fig = plt.figure(figsize=(10, 4))
gs = gridspec.GridSpec(1, 2)
#fig, arr = plt.subplots(2, sharex =True, figsize=(20,10))
f1 = np.loadtxt('./Results/test1.txt', delimiter = ',')
f2 = np.loadtxt('./Results/test2.txt', delimiter = ',')
f3 = np.loadtxt('./Results/test3.txt', delimiter = ',')
nn = ["DenseNet-BC", "Wide-ResNet-28-10", "Wide-ResNet-40-4"]
markersize = 8
#========================================================================================

fontsize = 20
x = []
ax1 = fig.add_subplot(gs[0, 0])
x.append( f1[:, 0])
x.append( f2[:, 0])
x.append( f3[:, 0])
z = range(20)

for i in range(3):
    ax1.plot(z, x[i], color[i], label =nn[i], linewidth = 2, ls = '-', marker = '^', markersize = markersize)

ax1.set_xlim(0, 20)
ax1.set_xlabel('True Positive Rate (\\%)', fontsize = fontsize)
ax1.set_xticklabels(range(80, 102, 5))
ax1.set_xticks(range(0, 22, 5))
ax1.set_title('\\bf (a) Easy-to-detect Images', fontsize = fontsize)
#ax1.set_ylabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)
ax1.set_ylabel('Test Accuracy', fontsize = fontsize)
ax1.set_yticklabels(np.arange(0.96, 0.99, 0.01))
ax1.set_yticks(np.arange(0.96, 0.99, 0.01))
ax1.tick_params('both', labelsize = fontsize)
ax1.grid(ls = '--')
        #ax1.set_title('DenseNet (C-10, $\\varepsilon=0$)', fontsize = fontsize)
        #ax1.set_ylabel('FPR at TPR 95\%', fontsize = fontsize)
        #if j!= 2: ax.tick_params('x', labelsize = fontsize, labelbottom = 'off')
        #ax.tick_params('x', labelsize = fontsize)
        #if i!= 0: ax.tick_params('y', labelsize = fontsize, labelleft = 'off')
        #ax.tick_params('y', labelsize = fontsize)
        #ax.set_xscale('log')
        
        #if j == 2 and i == 1: lgd = ax.legend(bbox_to_anchor=(1, 1), fontsize=fontsize)
        #if i == 0: ax.set_ylabel(ylabel[j], fontsize = fontsize)
        
        #ax.set_xlabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)
        #ax.set_xticklabels([0, 0.001, 0.002, 0.003, 0.004])
        #ax.set_xticks(range(0, 25, 5))

x = []
ax2 = fig.add_subplot(gs[0, 1])
x1 = f1[:, 1]
x.append( x1)
x1 = f2[:, 1]
x.append( x1)
x1 = f3[:, 1]
x.append( x1)
z = range(20)

for i in range(3):
    ax2.plot(z, x[i], color[i], label =nn[i], linewidth = 2, ls = '-', marker = '^', markersize = markersize)

ax2.set_xlim(0, 20)
ax2.set_title('\\bf (b) Hard-to-detect Images', fontsize = fontsize)
ax2.set_xlabel('True Positive Rate (\\%)', fontsize = fontsize)
ax2.set_xticklabels(range(80, 102, 5))
ax2.set_xticks(range(0, 22, 5))

#ax1.set_ylabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)
ax2.set_ylabel('Test Accuracy', fontsize = fontsize)
ax2.set_yticklabels(np.arange(0.5, 0.92, 0.1))
ax2.set_yticks(np.arange(0.5, 0.92, 0.1))
ax2.tick_params('both', labelsize = fontsize)
ax2.grid(ls = '--')       


lgd = ax2.legend(bbox_to_anchor=(1, 1), fontsize=fontsize)

gs.update(wspace=0.3, hspace=0.1)
fig = plt.gcf()
#fig.subplots_adjust(hspace=0)
#plt.tight_layout()
fig.savefig('./accuracy.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight', format='pdf')
plt.show()







==> arXiv_2020_update/appendix_figures/size_new.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Sep 19 20:55:56 2015

@author: liangshiyu
"""

from __future__ import print_function
import argparse
import os
import torch
from torch.autograd import Variable
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import torch.optim as optim
import torchvision
import torchvision.transforms as transforms
import matplotlib.pyplot as plt
from numpy import linalg as LA
import numpy as np
from scipy.special import factorial
import time
#import lmdb
from scipy import misc
from matplotlib import rc
from matplotlib import gridspec
 
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text', usetex=True)

lm = ['a', 'b']
lm2 = ['c', 'd']
N = 80
fontsize = 20
T = [1, 2, 5, 10, 20, 50, 100, 200, 500, 1000]
x= range(N)
color = ['blueviolet','coral', 'gold']
color2 =['coral', 'gold', '#3FD135','#3DC4DC','royalblue', 'blueviolet']

fig = plt.figure(figsize=(6, 4))
gs = gridspec.GridSpec(1,1)
#fig, arr = plt.subplots(2, sharex =True, figsize=(20,10))

nn = ["Uniform", "Tiny-ImageNet (c)", "Tiny-ImageNet (r)"]
markersize = 8
#========================================================================================
delta = [ [0.101104504994, 0.101197061961, 0.101233685121, 0.101203149523, 0.101287177904, 0.101308878747, 0.101256417091, 0.101254223472, 0.101250712792, 0.101251061957], 
          [0.101235716826, 0.101437138966, 0.10143579164, 0.101336923505, 0.101345784319, 0.101363364445, 0.101322620286, 0.101314517231, 0.101268594036, 0.101273027639],
          [0.101235716826, 0.101392263311, 0.101391438915, 0.101384793763, 0.101345784319, 0.101363364445, 0.101377711096, 0.101375498547, 0.101398886026, 0.101359229056]
         ]

epsilon = [[0.0008, 0.001 , 0.001 , 0.001 , 0.0012, 0.0014, 0.0012, 0.0012, 0.0012, 0.0012],
           [0.001, 0.002, 0.0018, 0.0014, 0.0014, 0.0016, 0.0014, 0.0014, 0.0012, 0.0012],
           [0.001, 0.0018, 0.0016, 0.0016, 0.0014, 0.0016, 0.0018, 0.0016, 0.0018, 0.0016]]

data = ["T-ImageNet (c)", "T-ImageNet (r)", "LSUN (r)", "iSUN (r)", "Gaussian", "Uniform"]
Uni = [[3.4, 3.9, 3.1, 3.2, 3.0, 4.0, 3.5, 3.9, 3.6, 3.5],
       [7.4, 7.9, 6.5, 7.1, 6.8, 7.6, 7.7, 7.9, 7.7, 7.6],
       [4.0, 3.8, 3.2, 3.6, 3.5, 4.0, 4.1, 4.2, 4.4, 4.3],
       [5.0, 5.5, 4.5, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0],
       [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
       [0.1, 0.1, 0.1, 0.3, 0.1, 0.3, 0.1, 0.1, 0.2, 0.2]]

imgc = [[5.0, 5.0, 4.9, 4.8, 4.6, 4.9, 4.8, 4.8, 5.1, 5.1],
       [7.1, 6.4, 6.0, 5.9, 6.2, 6.3, 6.4, 6.3, 7.3, 7.5],
       [4.6, 4.4, 4.6, 4.5, 4.3, 4.4, 4.4, 4.4, 4.6, 4.6],
       [6.2, 5.7, 5.5, 5.5, 5.6, 5.7, 5.7, 5.7, 6.4, 6.4],
       [2.1, 1.7, 1.7, 1.4, 1.1, 0.7, 1.1, 1.1, 1.0, 1.0],
       [2.2, 1.7, 1.8, 1.6, 1.2, 0.8, 1.1, 1.1, 1.2, 1.2]]






fontsize = 20

######################################################################################
x = []
ax2 = fig.add_subplot(gs[0, 0])

z = range(10)

for i in range(6):
    ax2.plot(z, Uni[i], color2[i], label =data[i], linewidth = 2, ls = '-', marker = '^', markersize = markersize)
#ax2.set_title('\\bf(a)', fontsize = fontsize)
ax2.set_xlim(0, 9)
ax2.set_xlabel('Number of samples', fontsize = fontsize)
ax2.set_xticklabels(range(200, 2200, 400))
ax2.set_xticks(range(0, 10, 2))

#ax1.set_ylabel('Magnitude ($\\varepsilon$)', fontsize = fontsize)

ax2.set_ylabel('FPR at TPR 95\%', fontsize = fontsize)
ax2.set_yticklabels(range(0, 10, 2))
ax2.set_yticks(range(0, 10, 2))
ax2.tick_params('both', labelsize = fontsize)
ax2.grid(ls = '--')





lgd = ax2.legend(bbox_to_anchor=(1.1, 1.1), fontsize=fontsize)



   



gs.update(wspace=0.3, hspace=0.5)
fig = plt.gcf()
#fig.subplots_adjust(hspace=0)
#plt.tight_layout()
fig.savefig('./acc3.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight', format='pdf')
plt.show()






